Predicting Winning Regions in Parity Games via Graph Neural Networks (Extended Abstract)

Solving parity games is a major building block for numerous applications in reactive program verification and synthesis. While they can be solved efficiently in practice, no known approach has a polynomial worst-case runtime complexity. We present a incomplete polynomial-time approach to determining the winning regions of parity games via graph neural networks. Our evaluation on 900 randomly generated parity games shows that this approach is effective and efficient in practice. It correctly determines the winning regions of $\sim$60\% of the games in our data set and only incurs minor errors in the remaining ones. We believe that this approach can be extended to efficiently solve parity games as well.

==> anc/errors-gat.dat <==
vertices errors
142 0
14 1
95 0
58 2
170 0
191 0
163 0
181 1
48 1
84 1
10 5
103 2
104 0
176 0
31 0
194 1
117 1
188 1
131 0
23 0
19 0
31 0
64 1
184 1
95 2
82 0
27 1
198 0
191 1
103 1
34 0
81 1
69 1
57 0
168 1
107 1
153 1
72 1
28 3
144 0
158 0
177 1
59 0
12 0
121 0
172 2
55 2
32 1
136 2
69 0
129 0
133 0
194 0
105 0
178 2
141 1
140 0
86 1
157 0
134 0
13 0
101 0
152 1
23 0
101 1
29 0
191 0
77 0
183 0
162 0
118 1
158 0
187 0
159 0
185 0
25 1
75 2
175 0
169 2
139 0
47 2
67 1
95 2
71 1
25 1
171 0
178 1
80 0
18 0
165 1
146 1
148 1
196 0
41 0
115 1
96 0
115 0
44 0
88 2
158 1
133 1
57 0
178 1
32 0
13 1
37 0
93 0
178 0
48 1
161 0
145 0
149 1
198 0
23 2
184 1
163 0
106 3
66 0
118 0
16 5
77 0
191 0
131 0
21 1
81 0
128 0
71 1
140 0
72 5
142 0
58 1
57 0
12 0
184 2
122 0
33 1
33 0
31 0
160 0
28 3
139 0
140 0
138 0
25 0
16 2
172 0
119 1
130 0
86 2
123 0
172 0
109 1
118 0
36 0
139 2
80 1
78 1
87 0
47 0
79 0
132 0
10 0
112 1
138 1
35 1
173 1
39 0
116 0
56 3
185 2
86 1
83 1
168 0
78 1
46 0
27 0
117 0
142 2
150 0
83 3
183 1
77 1
132 0
191 0
111 1
44 0
17 2
39 0
79 2
124 1
51 0
178 1
139 0
92 2
158 0
184 2
19 4
123 2
136 2
137 0
100 0
148 0
188 0
49 1
147 2
26 0
28 5
53 1
128 2
154 0
11 1
195 1
118 1
128 0
23 0
18 1
146 1
110 0
101 2
65 3
178 0
124 0
67 2
15 0
126 1
24 2
83 2
30 0
149 0
31 1
127 0
18 0
87 3
164 0
153 0
172 2
48 1
133 0
127 1
48 5
157 0
37 1
133 1
127 0
87 0
145 1
96 0
68 0
173 2
134 0
54 1
194 0
192 0
123 1
116 0
125 2
54 0
45 0
124 0
78 2
18 3
126 1
187 1
62 0
116 1
177 1
117 3
84 0
123 0
171 0
80 2
183 0
58 0
32 0
168 0
113 0
148 0
81 1
35 1
191 1
100 2
154 0
149 0
29 0
11 3
57 0
131 1
37 1
116 0
85 0
125 1
90 0
109 1
20 0
77 0
94 2
145 0
11 0
157 0
52 2
72 0
82 1
156 0
169 0
182 1
155 1
80 0
193 0
181 0
34 2
162 0
117 0
68 0
27 0
52 1
191 0
145 0
148 0
133 1
38 1
187 1
124 0
27 1
40 0
32 2
140 1
188 1
149 0
94 1
22 0
23 1
197 1
137 0
99 0
39 1
28 1
144 0
69 1
53 0
57 2
98 1
13 5
180 1
177 1
22 1
72 4
67 1
106 1
58 3
145 1
47 3
193 0
30 1
90 3
190 0
27 0
77 0
27 1
95 0
162 1
107 2
198 0
91 0
15 1
107 2
122 0
22 0
114 0
72 0
67 0
126 0
80 0
50 2
193 3
122 1
178 0
74 1
123 0
188 2
30 0
51 1
108 2
12 4
187 0
88 2
193 1
187 0
140 0
23 4
124 0
67 4
41 1
84 0
76 1
53 0
171 1
41 1
132 1
36 2
74 0
121 0
145 0
42 0
50 4
15 8
79 2
13 0
55 1
114 0
12 0
99 3
60 0
191 0
13 2
92 5
143 0
156 0
137 1
94 2
152 0
20 7
176 1
41 4
172 0
82 1
175 0
37 0
154 0
180 0
50 3
61 1
74 1
102 0
144 0
65 1
154 1
35 1
28 2
182 0
46 3
134 0
51 2
33 2
76 1
44 2
34 2
196 0
138 1
148 0
160 0
113 0
149 0
45 1
54 2
110 1
30 2
96 2
33 2
95 2
10 0
12 0
122 1
80 0
145 0
33 1
31 1
81 2
42 0
25 0
130 0
111 1
109 1
51 2
32 2
69 0
103 0
118 1
85 2
160 2
156 2
147 0
125 1
71 0
161 1
30 1
104 0
109 0
22 1
132 1
72 0
80 0
182 1
95 2
164 0
144 0
138 2
32 0
74 0
193 3
191 0
140 1
27 3
39 2
107 0
194 1
24 1
123 1
53 3
39 5
112 2
134 0
12 0
87 2
175 0
46 1
167 0
78 1
85 1
104 0
178 0
126 1
136 0
157 0
56 2
44 4
49 0
91 2
193 2
119 1
64 0
52 2
12 1
135 1
18 1
139 1
169 0
145 0
164 1
161 0
198 2
88 2
146 1
94 4
176 0
14 0
14 3
123 1
140 0
36 1
139 1
112 0
72 1
15 0
144 0
95 0
109 1
31 0
151 0
64 0
77 3
194 0
67 1
80 0
141 0
118 3
139 3
195 1
156 1
143 0
30 1
120 0
89 0
102 1
61 0
25 1
95 4
192 0
32 1
89 4
41 0
44 0
113 1
106 1
170 0
59 0
198 2
61 2
82 2
126 0
124 1
94 2
90 2
11 0
12 0
10 0
116 0
49 0
185 3
146 0
109 1
13 0
147 0
187 1
158 0
187 0
14 1
133 1
170 0
153 0
31 2
97 1
60 6
143 1
30 2
178 1
184 1
77 2
37 0
42 0
36 1
92 0
13 0
48 2
45 1
91 0
21 1
193 3
169 0
42 1
33 1
23 0
156 0
122 0
163 0
93 0
164 0
158 1
188 0
13 6
89 1
151 1
146 0
45 0
114 0
197 0
146 1
77 1
12 0
33 1
75 3
102 0
144 2
69 0
168 0
118 1
160 1
88 0
127 1
174 0
84 2
101 1
11 4
145 1
180 1
15 0
152 1
173 1
136 0
32 1
31 1
177 0
16 0
39 3
174 1
37 3
16 1
132 0
195 0
22 2
131 0
57 2
67 2
199 0
48 1
80 1
83 1
14 5
145 0
111 0
192 0
133 1
128 0
83 0
164 2
127 0
94 0
22 1
196 0
94 2
62 1
116 0
90 0
112 0
143 0
19 8
121 0
164 1
45 1
15 0
137 1
37 2
151 0
143 0
51 1
63 1
142 0
95 1
151 0
41 2
118 1
137 0
23 0
11 7
35 0
23 6
157 0
60 1
148 0
137 0
171 0
120 0
73 0
174 1
102 2
38 1
171 0
45 1
175 0
109 0
174 1
29 2
170 0
177 1
56 0
52 0
141 2
158 0
120 2
82 1
11 0
143 0
129 2
124 2
108 0
51 4
147 2
39 1
173 1
18 7
54 2
176 0
48 2
69 1
76 0
58 0
87 0
173 0
116 1
102 0
191 2
54 0
190 0
129 1
70 1
66 0
195 0
139 0
43 0
111 0
11 0
27 7
58 0
156 2
58 0
193 0
43 2
74 0
33 2
197 1
191 1
151 0
191 1
34 1
70 0
52 1
72 0
39 2
22 4
174 0
61 1
144 0
154 0
139 0
196 1
91 0
134 0
71 2
177 1
10 5
180 1
191 2
50 0
181 0
97 0
32 0
199 1
90 1
54 1
168 1
16 1
115 1
191 1
194 0
43 3
192 0
98 0
133 0
140 0
148 0
190 0
74 0
54 0
166 0
78 1
78 0
199 0
63 4
68 1
140 0
195 0
44 1
165 1
24 2
145 1
24 2
90 3
199 0
17 0
87 1
37 3
152 0
106 0
80 1
129 1
36 1
19 1
75 1
139 1
73 0
172 0
91 1
121 0
115 0
126 0
173 1
171 0
198 0
123 1
104 2
74 1
14 1
35 0
174 0
84 0
131 0
176 1
72 3
130 1
55 1
139 0
35 9
107 1
100 2
87 2
11 0
44 1
149 0
193 0
47 2
16 0
167 1
29 1
87 1
182 0
68 1
179 1
37 0
67 2
64 0
17 0


==> anc/errors-gcn.dat <==
vertices errors
142 0
14 0
95 0
58 1
170 0
191 0
163 0
181 0
48 1
84 1
10 4
103 2
104 0
176 0
31 0
194 1
117 1
188 1
131 0
23 0
19 0
31 0
64 1
184 0
95 2
82 0
27 1
198 0
191 1
103 0
34 0
81 1
69 0
57 0
168 1
107 1
153 0
72 1
28 1
144 0
158 0
177 1
59 0
12 0
121 0
172 2
55 2
32 1
136 2
69 0
129 0
133 0
194 0
105 0
178 2
141 1
140 0
86 1
157 0
134 0
13 0
101 0
152 1
23 0
101 0
29 0
191 0
77 0
183 0
162 0
118 0
158 0
187 0
159 0
185 0
25 1
75 1
175 0
169 1
139 0
47 2
67 1
95 2
71 0
25 1
171 0
178 1
80 0
18 0
165 1
146 0
148 0
196 0
41 0
115 1
96 0
115 0
44 0
88 2
158 1
133 1
57 0
178 1
32 0
13 1
37 0
93 0
178 0
48 1
161 0
145 0
149 1
198 0
23 1
184 1
163 0
106 1
66 0
118 0
16 1
77 0
191 0
131 0
21 1
81 0
128 0
71 1
140 0
72 3
142 0
58 1
57 0
12 0
184 2
122 0
33 1
33 0
31 0
160 0
28 3
139 0
140 0
138 0
25 0
16 2
172 0
119 1
130 0
86 2
123 0
172 0
109 0
118 0
36 0
139 1
80 1
78 0
87 0
47 0
79 0
132 0
10 0
112 0
138 1
35 0
173 1
39 0
116 0
56 2
185 2
86 1
83 1
168 0
78 1
46 0
27 0
117 0
142 1
150 0
83 2
183 0
77 1
132 0
191 0
111 1
44 0
17 2
39 0
79 1
124 0
51 0
178 0
139 0
92 0
158 0
184 2
19 4
123 1
136 2
137 0
100 0
148 0
188 0
49 1
147 1
26 0
28 2
53 1
128 2
154 0
11 1
195 1
118 0
128 0
23 0
18 1
146 1
110 0
101 0
65 2
178 0
124 0
67 2
15 0
126 0
24 2
83 2
30 0
149 0
31 0
127 0
18 0
87 3
164 0
153 0
172 2
48 1
133 0
127 0
48 2
157 0
37 1
133 1
127 0
87 0
145 0
96 0
68 0
173 1
134 0
54 1
194 0
192 0
123 1
116 0
125 1
54 0
45 0
124 0
78 0
18 2
126 1
187 1
62 0
116 0
177 1
117 2
84 0
123 0
171 0
80 2
183 0
58 0
32 0
168 0
113 0
148 0
81 1
35 1
191 1
100 1
154 0
149 0
29 0
11 2
57 0
131 1
37 1
116 0
85 0
125 0
90 0
109 1
20 0
77 0
94 1
145 0
11 0
157 0
52 1
72 0
82 1
156 0
169 0
182 1
155 1
80 0
193 0
181 0
34 1
162 0
117 0
68 0
27 0
52 1
191 0
145 0
148 0
133 1
38 0
187 0
124 0
27 0
40 0
32 2
140 0
188 0
149 0
94 1
22 0
23 1
197 0
137 0
99 0
39 1
28 0
144 0
69 1
53 0
57 0
98 1
13 3
180 1
177 1
22 0
72 3
67 1
106 0
58 1
145 0
47 2
193 0
30 0
90 3
190 0
27 0
77 0
27 0
95 0
162 0
107 2
198 0
91 0
15 1
107 2
122 0
22 0
114 0
72 0
67 0
126 0
80 0
50 2
193 3
122 1
178 0
74 1
123 0
188 1
30 0
51 1
108 1
12 4
187 0
88 1
193 1
187 0
140 0
23 3
124 0
67 3
41 1
84 0
76 1
53 0
171 0
41 0
132 1
36 2
74 0
121 0
145 0
42 0
50 4
15 8
79 2
13 0
55 0
114 0
12 0
99 3
60 0
191 0
13 1
92 5
143 0
156 0
137 1
94 2
152 0
20 5
176 1
41 3
172 0
82 1
175 0
37 0
154 0
180 0
50 1
61 0
74 1
102 0
144 0
65 1
154 1
35 1
28 0
182 0
46 3
134 0
51 1
33 1
76 1
44 2
34 0
196 0
138 1
148 0
160 0
113 0
149 0
45 1
54 2
110 1
30 2
96 2
33 2
95 1
10 0
12 0
122 1
80 0
145 0
33 0
31 0
81 2
42 0
25 0
130 0
111 1
109 1
51 1
32 2
69 0
103 0
118 1
85 2
160 2
156 1
147 0
125 1
71 0
161 0
30 1
104 0
109 0
22 1
132 1
72 0
80 0
182 1
95 2
164 0
144 0
138 1
32 0
74 0
193 1
191 0
140 1
27 1
39 2
107 0
194 1
24 1
123 0
53 0
39 5
112 0
134 0
12 0
87 2
175 0
46 1
167 0
78 1
85 1
104 0
178 0
126 0
136 0
157 0
56 1
44 3
49 0
91 0
193 1
119 1
64 0
52 2
12 0
135 1
18 0
139 1
169 0
145 0
164 0
161 0
198 1
88 2
146 0
94 3
176 0
14 0
14 1
123 0
140 0
36 1
139 0
112 0
72 0
15 0
144 0
95 0
109 0
31 0
151 0
64 0
77 2
194 0
67 0
80 0
141 0
118 2
139 2
195 1
156 1
143 0
30 0
120 0
89 0
102 1
61 0
25 0
95 3
192 0
32 1
89 3
41 0
44 0
113 1
106 1
170 0
59 0
198 2
61 1
82 2
126 0
124 1
94 2
90 1
11 0
12 0
10 0
116 0
49 0
185 2
146 0
109 1
13 0
147 0
187 1
158 0
187 0
14 1
133 0
170 0
153 0
31 1
97 0
60 6
143 0
30 1
178 1
184 1
77 2
37 0
42 0
36 1
92 0
13 0
48 0
45 1
91 0
21 0
193 3
169 0
42 0
33 1
23 0
156 0
122 0
163 0
93 0
164 0
158 1
188 0
13 6
89 1
151 0
146 0
45 0
114 0
197 0
146 1
77 1
12 0
33 0
75 2
102 0
144 2
69 0
168 0
118 1
160 1
88 0
127 0
174 0
84 2
101 0
11 2
145 1
180 1
15 0
152 1
173 1
136 0
32 1
31 1
177 0
16 0
39 2
174 0
37 2
16 0
132 0
195 0
22 2
131 0
57 1
67 1
199 0
48 1
80 1
83 1
14 2
145 0
111 0
192 0
133 1
128 0
83 0
164 1
127 0
94 0
22 0
196 0
94 1
62 0
116 0
90 0
112 0
143 0
19 2
121 0
164 0
45 1
15 0
137 1
37 2
151 0
143 0
51 1
63 1
142 0
95 0
151 0
41 2
118 1
137 0
23 0
11 7
35 0
23 1
157 0
60 0
148 0
137 0
171 0
120 0
73 0
174 0
102 1
38 1
171 0
45 1
175 0
109 0
174 1
29 1
170 0
177 1
56 0
52 0
141 1
158 0
120 1
82 1
11 0
143 0
129 1
124 0
108 0
51 3
147 1
39 0
173 1
18 2
54 2
176 0
48 0
69 1
76 0
58 0
87 0
173 0
116 1
102 0
191 2
54 0
190 0
129 0
70 0
66 0
195 0
139 0
43 0
111 0
11 0
27 2
58 0
156 1
58 0
193 0
43 2
74 0
33 1
197 1
191 1
151 0
191 1
34 0
70 0
52 0
72 0
39 1
22 2
174 0
61 1
144 0
154 0
139 0
196 0
91 0
134 0
71 2
177 1
10 4
180 1
191 2
50 0
181 0
97 0
32 0
199 1
90 0
54 0
168 1
16 1
115 1
191 1
194 0
43 2
192 0
98 0
133 0
140 0
148 0
190 0
74 0
54 0
166 0
78 1
78 0
199 0
63 3
68 1
140 0
195 0
44 1
165 1
24 0
145 1
24 2
90 3
199 0
17 0
87 0
37 1
152 0
106 0
80 1
129 1
36 1
19 0
75 1
139 1
73 0
172 0
91 1
121 0
115 0
126 0
173 1
171 0
198 0
123 0
104 0
74 1
14 1
35 0
174 0
84 0
131 0
176 1
72 3
130 0
55 1
139 0
35 2
107 0
100 2
87 1
11 0
44 1
149 0
193 0
47 2
16 0
167 1
29 0
87 1
182 0
68 1
179 0
37 0
67 2
64 0
17 0

